Non-dipolar magnetic field at the polar cap of neutron stars and the physics of pulsar radiation

Despite the fact that pulsars have been observed for almost half a century, many questions have remained unanswered. We use the analysis of X-ray observations in order to study the polar cap region of radio pulsars. The size of the hot spots implies that the magnetic field configuration just above the stellar surface differs significantly from a purely dipole one. We can estimate the surface magnetic field as of the order of $10^{14}\,{\rm G}$. On the other hand, the temperature of the hot spots is about a few million Kelvins. Based on these two facts the Partially Screened Gap (PSG) model was proposed to describe the Inner Acceleration Region (IAR). The PSG model assumes that the temperature of the actual polar cap is equal to the so-called critical value, i.e. the temperature at which the outflow of thermal ions from the surface screens the gap completely. We have found that, depending on the conditions above the polar cap, the generation of high energetic photons in IAR can be caused either by Curvature Radiation (CR) or by Inverse Compton Scattering (ICS). This results in two different scenarios of breaking the acceleration gap: the so-called PSG-off mode for CR-dominated gaps and the PSG-on mode ICS-dominated gaps. The existence of two different mechanisms of gap breakdown naturally explains the mode-changing and the pulse nulling. Furthermore, the mode changes of the IAR may explain the anti-correlation of radio and X-ray emission in very recent observations of PSR B0943+10 (Hermsen et al., 2013). Simultaneous analysis of X-ray and radio properties have allowed to develop a model which explains the drifting subpulse phenomenon. According to this model the drift takes place when the charge density in IAR differs from the Goldreich-Julian co-rotational density. The proposed model allows to verify both the radio drift parameters and X-ray efficiency of the observed pulsars.

==> images/png2pdf.py <==
#! /usr/bin/python
""" module documentation """
__author__ = 'aszary'
__date__ = '31/03/11 14:48'
#-----------------------------------------------------------------------------#
from glob import glob
from os import system, listdir, getcwd, mkdir
from os.path import isfile, join
from shutil import move

#-----------------------------------------------------------------------------#
class Png2Pdf:

    def __init__(self):
        self.files = []
        pass

    def list_files(self, dir_=None):
        if dir_ is None:
            dir_ = getcwd()

        for item in listdir(dir_):
            file_ = join(dir_, item)
            if isfile(file_):
                if file_.find('/pngs/')==-1:
                    self.files.append(file_)
            else:
                self.list_files(file_)

    def convert_pngs(self, recreate=False):
        for file_ in self.files:
            if file_.endswith('.png'):
                pdf = file_.replace('.png', '.pdf')
                dir_ = file_.rsplit('/',1)
                

                new_png = dir_[0] + '/pngs/' + dir_[1]
                if (recreate or not isfile(pdf)) and 'pngs' not in pdf:
                    system('convert %s %s'%(file_, pdf))


#-----------------------------------------------------------------------------#
def main():
    ask = raw_input('Convert all *png to *pdf? ')
    if ask == 'y':
        p = Png2Pdf()
        p.list_files()
        p.convert_pngs(True)


#-----------------------------------------------------------------------------#
if __name__ == '__main__':
    main()

